On the population III binary black hole mergers with intermediate mass black holes: dependence on common envelope parameter

The current gravitational wave (GW) detectors have successfully observed many binary compact objects, and the third generation ground-based GW detectors such as Einstein telescope and space-borne detectors such as LISA will start their GW observation in a decade. Ahead of the arrival of this new era, we perform a binary population synthesis calculation for very massive ($\sim$ 100--1000 $M_\odot$) population (Pop.) III stars, derive the various property of binary black hole (BBH) mergers with intermediate mass black holes (IMBHs) and investigate the dependence on common envelope parameter $\alpha\lambda$ which is still not a well understood parameter. We find that the maximum mass of primary BH mass is larger for smaller value of common envelope parameter. In this study, we adopt double power law initial mass function (IMF) for Pop. III stars, and put some constraints on Pop. III IMF by comparing our obtained merger rate density at the local Universe with that derived from gravitational wave (GW) observation. We compute the detection rate and show that the third generation ground-based GW detector, Einstein telescope, have a potential to detect $\sim$ 10--1000 BBHs with IMBHs per year. We also find that we may be able to obtain the insight into $\alpha\lambda$ if a BBH with total mass $\gtrsim500M_\odot$ are detected by advanced LIGO (O4) or LISA.

==> tex.sh <==
#!/bin/bash

basename=$1
filename=${basename%.*}

#sed -i '.bak' s/、/，/g ${filename}.tex
#sed -i '.bak' s/。/．/g ${filename}.tex

pdflatex ${filename}.tex
bibtex ${filename}
pdflatex ${filename}.tex
pdflatex ${filename}.tex
#dvipdfmx ${filename}.dvi

open ${filename}.pdf

rm *.aux *.dvi *.out *.log *.bak
rm *.aux *.dvi *.out *.log *.lof *.lot *.toc *.blg *.alg *.acr *.acn *.ist *.glsdefs
rm ./src/*.aux

